An Efficient Implementation of Manacher's Algorithm

Manacher's algorithm has been shown to be optimal to the longest palindromic substring problem. Many of the existing implementations of this algorithm, however, unanimously required in-memory construction of an augmented string that is twice as long as the original string. Although it has found widespread use, we found that this preprocessing is neither economic nor necessary. We present a more efficient implementation of Manacher's algorithm based on index mapping that makes the string augmentation process obsolete.

==> LongestPalindromeModular_main.java <==
package org.shoupu.string;

public class LongestPalindromeSolver {

    private String input;
    // The i-th element in array 'lsp' records the max length of palindrome centered
    // on a char or between two adjacent chars of the input string depends on the parity of i:
    // if i is even, it is centered between the (i/2)th char and the (i/2 + 1)th char;
    // if i is odd, it is centered on the (i-1)/2th char in string input
    // pss[0] = 0 by definition
    private int[] pss;

    public String longestPalindrome(String input) {
        this.input = input;
        pss = new int[input.length() * 2 + 1];
        solve();
        return substring(argmax());
    }
}

